Finding the Minimal Parameter Budget for Implicit Reasoning: A Data Complexity Driven Scaling Law for Language Models

Reasoning is a core capability of language models (LMs), yet it remains unclear how much model capacity is necessary to support reasoning during pretraining. In this work, we study the minimal parameter budget required for implicit reasoning, defined as the ability to infer new facts from learned knowledge without explicit chain-of-thought supervision. To isolate this phenomenon, we pretrain LMs from scratch in a controlled synthetic environment that mimics the structure and distribution of real-world knowledge graphs, and evaluate their ability to complete missing edges via multi-hop inference. From both a theoretical and an empirical perspective, we identify a scaling law linking this optimal parameter budget to a graph search entropy measure. Across a wide range of model sizes, training steps, and graph complexities, we show that an optimally sized language model can reliably reason over approximately 0.008 bits of information per parameter at most. Our results characterize the minimal sufficient capacity for implicit reasoning during pretraining. Our findings provide principled guidance for matching model size to data complexity and offer new insights into the scaling behavior of reasoning in large language models.

==> app/random_graph.py <==
import networkx as nx
import numpy as np
import random
from collections import defaultdict

def add_edge(G, h, t, r):
    num_edges = 0
    if G.has_edge(h, t):
        if r not in G[h][t]['id']:
            G[h][t]['id'].append(r)
            num_edges += 1
        else:
            print('edge already exists')
    else:
        G.add_edge(h, t, id=[r])
        num_edges += 1
    print('add edge: ', (h, r, t), 'num edges: ', num_edges)
    return num_edges
            
            
def generate_rules(relations, num_rules, L_min, L_max, weighted=False, temperature=0.25):
    # Generate K acyclic logic rules with varying lengths
    dependency_graph = defaultdict(set)
    rules = []
    weights = []
    if weighted:
        for l in range(L_min, L_max + 1):
            weights.append(np.exp(-temperature*l))
        probs = np.array([w / sum(weights) for w in weights])
    else:
        weights = [1] * (L_max - L_min + 1)

    def has_cycle(start, visited, stack):
        """Detects if adding a new dependency introduces a cycle."""
        if start not in visited:
            visited.add(start)
            stack.add(start)
            print('visited: ', visited)
            print('stack: ', stack)
            for neighbor in dependency_graph[start]:
                if neighbor in stack:
                    return True
                elif has_cycle(neighbor, visited, stack):
                    return True
        if start in stack:
            stack.remove(start)
        return False

    for _ in range(num_rules):
        while True:
            if weighted:
                length = random.choices(range(L_min, L_max + 1), weights=weights)[0]
            else:
                length = random.randint(L_min, L_max)
            rule_relations = random.choices(relations, k = length + 1) # the first element is the implied relation
            valid_rule = True
            for i in range(1, len(rule_relations)):
                dependency_graph[rule_relations[0]].add(rule_relations[i])

                # Check for cycles
                if has_cycle(rule_relations[i], set(), set()):
                    valid_rule = False
                    for j in range(1, i + 1):
                        dependency_graph[rule_relations[0]].remove(rule_relations[j])
                    break

            if valid_rule:
                rules.append(tuple(rule_relations))
                break
    
    print('rules: ', rules)
    return rules

def get_node_types(rules, max_num_relations_per_node=3):
    # map node types to out relations
    node_types = {}
    # map out relations to node types
    r2node_types = defaultdict(list)
    for rule in rules:
        for i in range(len(rule)):
            node_type = len(node_types)
            if i == 0:
                node_types[node_type] = [rule[i], rule[1]]
                r2node_types[rule[i]].append(node_type)
                r2node_types[rule[1]].append(node_type)
            elif i == len(rule) - 1:
                node_types[node_type] = ['-' + rule[i], '-' + rule[0]]
                r2node_types['-' + rule[i]].append(node_type)
                r2node_types['-' + rule[0]].append(node_type)
            else:
                node_types[node_type] = ['-' + rule[i], rule[i+1]]
                r2node_types['-' + rule[i]].append(node_type)
                r2node_types[rule[i+1]].append(node_type)
                
    print(node_types)
    print(r2node_types)
    
    for num_rs in range(2, max_num_relations_per_node): 
        possible_new_node_types = []
        for r in r2node_types:
            alt_rs = []
            for node_type in r2node_types[r]:
                for _r in node_types[node_type]:
                    if _r != r:
                        alt_rs.append(_r)
            alt_rs = list(set(alt_rs))
            for node_type in r2node_types[r]:
                if len(node_types[node_type]) == num_rs:
                    for _r in alt_rs:
                        if _r not in node_types[node_type]:
                            possible_new_node_types.append(tuple(sorted([_r] + list(node_types[node_type]))))
            print(possible_new_node_types)
            possible_new_node_types += list(set(possible_new_node_types))
        possible_new_node_types = list(set(possible_new_node_types))
        print(possible_new_node_types)
            
        for rs in possible_new_node_types:
            new_node_type = len(node_types)
            node_types[new_node_type] = list(rs)
            for _r in rs:
                r2node_types[_r].append(new_node_type)
                
    return node_types

def get_adj_out_relations(rules):
    adj = defaultdict(list)
    for rule in rules:
        for i in range(len(rule)):
            if i == 0:
                adj[rule[i]].append(rule[1])
                adj[rule[1]].append(rule[i])
            elif i == len(rule) - 1:
                adj['-' + rule[i]].append('-' + rule[0])
                adj['-' + rule[0]].append('-' + rule[i])
            else:
                adj['-' + rule[i]].append(rule[i+1])
                adj[rule[i+1]].append('-' + rule[i])
    return adj
                    
def latent_rule_graph(num_rules=50, L_min=2, L_max=4, n=10000, m=10, n_r=200, 
                      num_test=1000, num_train=150000, check_frequency=100,
                      power_law=False, initial_graph=None,
                      length_weighted=False, mcmc=0.2, temperature=0.25, 
                      deductible_ratio=0.5):
    # Generate relations and entities
    print("mcmc: ", mcmc)
    relations = ['P' + str(i) for i in range(n_r)]
    all_rules = generate_rules(relations, max(n_r//L_min, num_rules), L_min, L_max)
    r2rules = {}
    for rule in all_rules:
        if rule[0] not in r2rules:
            r2rules[rule[0]] = []  
        r2rules[rule[0]].append(rule[1:])
    num_triples = 0
    repeated_entities = defaultdict(list) # map in relation to entities
    child_relations = []
    for rule in all_rules:
        child_relations += rule[1:]
    child_relations = list(set(child_relations))
    child_relations += ['-' + r for r in child_relations]
    deductible_rules = random.sample(all_rules, num_rules)
    if length_weighted:
        weights = [int(100*np.exp(-temperature*len(rule))) for rule in all_rules]
    else:
        weights = [1 for _ in all_rules]
    repeated_rules = []
    for rule, weight in zip(all_rules, weights):
        for _ in range(weight):
            repeated_rules.append(rule)
    random.shuffle(repeated_rules)
    adj = get_adj_out_relations(repeated_rules)
    all_deductibles = {}
    
    if initial_graph is None:
        # Default initial graph
        G = nx.DiGraph()
        node_id = 0
        min_repeated_entities = 0
        while min_repeated_entities < m:
            for rule in all_rules:
                source = 'Q' + str(node_id)
                node_id += 1
                h = source
                for r in rule[1:]:
                    t = 'Q' + str(node_id)
                    node_id += 1
                    num_triples += add_edge(G, h, t, r)
                    repeated_entities[r].append(t)
                    repeated_entities['-' + r].append(h)
                    h = t
                num_triples += add_edge(G, source, t, rule[0])
                repeated_entities[rule[0]].append(t)
                repeated_entities['-' + rule[0]].append(source)

            min_repeated_entities = min([len(set(repeated_entities[r])) for r in child_relations])
    else:
        if len(initial_graph) < m or len(initial_graph) > n:
            raise nx.NetworkXError(
                f"Initial graph needs between m={m} and n={n} nodes"
            )
        G = initial_graph.copy()
        node_id = len(G)

    if not power_law:
        repeated_entities = {r: list(set(repeated_entities[r])) for r in repeated_entities}
    
    # Start adding the other nodes.
    while node_id < n:
        source = 'Q' + str(node_id)
        node_id += 1
        possible_relations = [_r for _r in adj if _r in child_relations]
        if len(possible_relations) == 0:
            print('no adj relations')
            break
        print('add child edge')
        chosen_edges = []
        stop = False
        for _ in range(m):
            it = 0
            while (r, t) in chosen_edges:
                r = random.choice(possible_relations)
                t = random.choice(repeated_entities[r])
                it += 1
                if it > 100:
                    print('failed to find edge')
                    stop = True
                    break
            if stop or len(possible_relations) == 0:
                break
            
            possible_relations = [_r for _r in adj[r] if _r in child_relations]
            chosen_edges.append((r, t))
            if r[0] == '-':
                num_triples += add_edge(G, t, source, r[1:])
                repeated_entities[r[1:]].append(source)
            else:
                num_triples += add_edge(G, source, t, r)
                repeated_entities['-' + r].append(source)
            repeated_entities[r].append(t)
            if len(possible_relations) == 0:
                print('no adj relations')
                break
                    
        if not power_law:
            repeated_entities = {r: list(set(repeated_entities[r])) for r in repeated_entities}
            
        if node_id % check_frequency == 0 or node_id == n-1:
            # add deductibles
            all_nodes = list(G.nodes)
            random.shuffle(all_nodes)
            for h in all_nodes:
                for rule in deductible_rules:
                    head_list = [h]
                    r = rule[0]
                    
                    for _r in rule[1:]:
                        next_head_list = []
                        for e_h in head_list:
                            if e_h not in G.nodes:
                                continue
                            for e_t in G[e_h]:
                                if _r in G[e_h][e_t]['id']: 
                                    if random.random() < mcmc:
                                        next_head_list.append(e_t)
                        head_list = next_head_list
                        
                    for t in head_list:
                        if (h, r, t) not in all_deductibles:
                            all_deductibles[(h, r, t)] = [rule]
                        elif rule not in all_deductibles[(h, r, t)]:
                            all_deductibles[(h, r, t)].append(rule)
                        if not G.has_edge(h, t) or r not in G[h][t]['id']:
                            print('add deductible edge')
                            add_edge(G, h, t, r)
                            num_triples += 1
                            repeated_entities[r].append(t)
                            repeated_entities['-' + r].append(h)
                            
    atomic_triples = []
    deductible_triples = []
    for h, t in G.edges:
        for r in G[h][t]['id']:
            if (h, r, t) not in all_deductibles:
                atomic_triples.append((h, r, t))
            else:
                deductible_triples.append((h, r, t))
    random.shuffle(atomic_triples)
    random.shuffle(deductible_triples)
    assert len(atomic_triples) >= int(num_train * (1-deductible_ratio))
    assert len(deductible_triples) >= int(num_train * deductible_ratio) + 2 * num_test
    
    remove_triples = []
    train_atomic_triples = atomic_triples[:int(num_train * (1-deductible_ratio))]
    remove_triples += atomic_triples[int(num_train * (1-deductible_ratio)):]
    train_deductible_triples = deductible_triples[:int(num_train * deductible_ratio)]
    remove_triples += deductible_triples[int(num_train * deductible_ratio):]
    
    for h, r, t in remove_triples:
        _t = t
        rs = G[h][_t]['id']
        if r in rs:
            if len(rs) == 1:
                G.remove_edge(h, _t)
            else:
                G[h][_t]['id'].remove(r)
    
    train_triples = train_deductible_triples + train_atomic_triples
    random.shuffle(train_triples)
    print("num train triples: ", len(train_triples))
    
    r2rule = {}
    for rule in deductible_rules:
        if rule[0] in r2rule:
            r2rule[rule[0]].append(rule[1:])
        else:
            r2rule[rule[0]] = [rule[1:]]
    
    def check_deductible(triple):
        h, r, t = triple
        alt_ts = []
        for rule in r2rule[r]:
            head_list = [h]
            for _r in rule:
                next_head_list = []
                for e_h in head_list:
                    for e_t in G[e_h]:
                        if _r in G[e_h][e_t]['id']:
                            next_head_list.append(e_t)
                head_list = next_head_list
            alt_ts += head_list
        if t in alt_ts:
            return True
        return False
    
    id_test_triples = []
    for i in range(int(num_train * deductible_ratio), len(deductible_triples)):
        if check_deductible(deductible_triples[i]):
            id_test_triples.append(deductible_triples[i])
        if len(id_test_triples) == num_test:
            break
        
    id_test_rules = [all_deductibles[triple] for triple in id_test_triples]
    print("num id test triples: ", len(id_test_triples))
    
    rule2triples = defaultdict(list)
    for triple in deductible_triples[i+1:]:
        for rule in all_deductibles[triple]:
            rule2triples[rule].append(triple)
    
    # uniformly sample testing triples from each rule
    uniform_test_triples = []
    for rule in rule2triples:
        triples = []
        for triple in rule2triples[rule]:
            if check_deductible(triple):
                triples.append(triple)
                
        if len(triples) > num_test//len(rule2triples):
            uniform_test_triples += random.sample(triples, num_test//len(rule2triples))
        else:
            uniform_test_triples += triples

    random.shuffle(uniform_test_triples)
    uniform_test_rules = [all_deductibles[triple] for triple in uniform_test_triples]
    print("num uniform test triples: ", len(uniform_test_triples))

    return G, deductible_rules, train_triples, id_test_triples, id_test_rules, uniform_test_triples, uniform_test_rules
